Pattern graphs: a graphical approach to nonmonotone missing data

We introduce the concept of pattern graphs--directed acyclic graphs representing how response patterns are associated. A pattern graph represents an identifying restriction that is nonparametrically identified/saturated and is often a missing not at random restriction. We introduce a selection model and a pattern mixture model formulations using the pattern graphs and show that they are equivalent. A pattern graph leads to an inverse probability weighting estimator as well as an imputation-based estimator. We also study the semi-parametric efficiency theory and derive a multiply-robust estimator using pattern graphs.

==> R/Lnumber.R <==
### L number
fn_L = function(d){
  c0 = NULL
  for(k in 0:(d-1)){
    c0 = c(c0, (2^{d-k}-1)^(choose(d,k)))
  }
  return(prod(c0))
}

fn_L(5)


fn_Lmon = function(d){
  c0 = NULL
  for(k in 0:(d-1)){
    c0 = c(c0, (2^{d-k}-1))
  }
  return(prod(c0))
}
fn_Lmon(6)


